Verify Before You Distill: Prompt-Level Teacher Gating for On-Policy Distillation

On-policy distillation (OPD) accelerates post-training by providing dense token-level supervision from a frozen teacher on the student's own rollouts. Vanilla OPD applies this supervision uniformly across prompts, without checking whether the teacher is reliable for each prompt. Because reverse KL is mode-seeking, a confidently wrong teacher can induce a strong yet misleading update. Distributional proxies, such as entropy or teacher-student likelihood agreement, measure uncertainty or agreement but do not directly verify outcome correctness. We introduce Teacher-Gated On-Policy Distillation (TGOPD), built on the principle that teacher reliability should be verified at the prompt level before dense supervision is admitted. TGOPD estimates reliability from a small set of verifier-scored teacher probes and routes each prompt exclusively to dense OPD when the reliability check passes or to verifier-grounded GRPO otherwise. Across 4B and 35B students in mathematics, code, and instruction following, TGOPD outperforms Vanilla OPD in all six single-domain settings and achieves higher seven-benchmark averages at both scales under multi-domain training. By using otherwise-idle teacher capacity for reliability estimation, TGOPD also reduces teacher-side compute waste in asynchronous OPD, increasing teacher-node GPU utilization from 9.8% to 78.9% in the measured 4B single-domain run.

==> build.sh <==
#!/usr/bin/env bash
# latex-paper build helper -- compile with XeLaTeX + render pages to PNG so the
# agent can *visually* check the result (not just guess from the .tex).
#
# Usage:
#   build.sh [MAIN.tex] [N_PAGES]
#     MAIN.tex   top-level file to compile   (default: main.tex)
#     N_PAGES    pages to render to PNG       (default: 3; use 0 to skip rendering)
#
# Produces:
#   <main>.pdf
#   .preview/page-*.png        150 dpi — Read these to verify layout/figures/tables
#   a Warning/Error/Overfull summary pulled from <main>.log
#
# Exit code is nonzero if the compile fails.
set -euo pipefail

MAIN="${1:-main.tex}"
NPAGES="${2:-3}"
BASE="$(basename "${MAIN%.tex}")"
DIR="$(cd "$(dirname "$MAIN")" && pwd)"
cd "$DIR"
MAIN="$(basename "$MAIN")"

echo "▶ XeLaTeX compile: $DIR/$MAIN"
# latexmk runs XeLaTeX, BibTeX, and the required reference-resolution passes.
if ! latexmk -xelatex -interaction=nonstopmode -file-line-error "$MAIN"; then
  echo "✗ compile FAILED — fix the errors above (full log: $DIR/$BASE.log)"
  exit 1
fi

LOG="$BASE.log"
if [[ -f "$LOG" ]]; then
  echo
  echo "── log summary ($LOG) ──"
  if ! grep -nE "Warning|Error|Overfull|Underfull|undefined|Missing" "$LOG" | head -40; then
    echo "  (clean — no warnings/errors)"
  fi
fi

if [[ "$NPAGES" != "0" && -f "$BASE.pdf" ]]; then
  rm -rf .preview && mkdir -p .preview
  pdftoppm -png -r 150 -f 1 -l "$NPAGES" "$BASE.pdf" .preview/page >/dev/null 2>&1 || true
  echo
  echo "── preview PNGs (Read these to visually check layout) ──"
  ls .preview/*.png 2>/dev/null | sed 's/^/  /' || echo "  (no png rendered)"
fi

echo
echo "✓ done → $DIR/$BASE.pdf"

